A lattice of combinatorial Hopf algebras, Application to binary trees with multiplicities

In a first part, we formalize the construction of combinatorial Hopf algebras from plactic-like monoids using polynomial realizations. Thank to this construction we reveal a lattice structure on those combinatorial Hopf algebras. As an application, we construct a new combinatorial Hopf algebra on binary trees with multiplicities and use it to prove a hook length formula for those trees. Dans une premi\`ere partie, nous formalisons la construction d'alg\`ebres de Hopf combinatoires \`a partir d'une r\'ealisation polynomiale et de mono\"ides de type mono\"ide plaxique. Gr\^ace \`a cette construction, nous mettons \`a jour une structure de treillis sur ces alg\`ebres de Hopf combinatoires. Comme application, nous construisons une nouvelle alg\`ebre de Hopf sur des arbres binaires \`a multiplicit\'es et on l'utilise pour d\'emontrer une formule des \'equerres sur ces arbres.

==> document.sagetex.py <==
## -*- encoding: utf-8 -*-
# This file was *autogenerated* from the file document.sagetex.sage.
from sage.all_cmdline import *   # import sage library
_sage_const_3 = Integer(3); _sage_const_2 = Integer(2); _sage_const_1 = Integer(1); _sage_const_0 = Integer(0); _sage_const_7 = Integer(7); _sage_const_6 = Integer(6); _sage_const_5 = Integer(5); _sage_const_4 = Integer(4); _sage_const_43 = Integer(43); _sage_const_9 = Integer(9); _sage_const_8 = Integer(8); _sage_const_28 = Integer(28); _sage_const_29 = Integer(29); _sage_const_22 = Integer(22); _sage_const_23 = Integer(23); _sage_const_20 = Integer(20); _sage_const_21 = Integer(21); _sage_const_26 = Integer(26); _sage_const_27 = Integer(27); _sage_const_24 = Integer(24); _sage_const_25 = Integer(25); _sage_const_40 = Integer(40); _sage_const_41 = Integer(41); _sage_const_42 = Integer(42); _sage_const_18 = Integer(18); _sage_const_62 = Integer(62); _sage_const_60 = Integer(60); _sage_const_61 = Integer(61); _sage_const_34 = Integer(34); _sage_const_33 = Integer(33); _sage_const_67 = Integer(67); _sage_const_64 = Integer(64); _sage_const_32 = Integer(32); _sage_const_13 = Integer(13); _sage_const_12 = Integer(12); _sage_const_11 = Integer(11); _sage_const_10 = Integer(10); _sage_const_17 = Integer(17); _sage_const_16 = Integer(16); _sage_const_15 = Integer(15); _sage_const_14 = Integer(14); _sage_const_31 = Integer(31); _sage_const_30 = Integer(30); _sage_const_19 = Integer(19); _sage_const_54 = Integer(54); _sage_const_35 = Integer(35); _sage_const_52 = Integer(52); _sage_const_37 = Integer(37); _sage_const_36 = Integer(36); _sage_const_39 = Integer(39); _sage_const_38 = Integer(38); _sage_const_44 = Integer(44)## This file (document.sagetex.sage) was *autogenerated* from document.tex with sagetex.sty version 2012/01/16 v2.3.3-69dcb0eb93de.
import sagetex
_st_ = sagetex.SageTeXProcessor('document', version='2012/01/16 v2.3.3-69dcb0eb93de', version_check=True)
_st_.blockbegin()
try:
         G = FQSym(QQ).G()
         a = G[_sage_const_2 ,_sage_const_1 ,_sage_const_3 ]
         b = G[_sage_const_1 ]
     
except:
 _st_.goboom(_sage_const_52 )
_st_.blockend()
try:
 _st_.inline(_sage_const_0 , latex(a))
except:
 _st_.goboom(_sage_const_54 )
try:
 _st_.inline(_sage_const_1 , latex(b))
except:
 _st_.goboom(_sage_const_54 )
try:
 _st_.inline(_sage_const_2 , latex(a*b))
except:
 _st_.goboom(_sage_const_54 )
try:
 _st_.inline(_sage_const_3 , latex(a))
except:
 _st_.goboom(_sage_const_60 )
try:
 _st_.inline(_sage_const_4 , latex(b))
except:
 _st_.goboom(_sage_const_60 )
try:
 _st_.inline(_sage_const_5 , latex(a))
except:
 _st_.goboom(_sage_const_60 )
try:
 _st_.inline(_sage_const_6 , latex(b))
except:
 _st_.goboom(_sage_const_61 )
try:
 _st_.inline(_sage_const_7 , latex(b))
except:
 _st_.goboom(_sage_const_61 )
try:
 _st_.inline(_sage_const_8 , latex(b))
except:
 _st_.goboom(_sage_const_61 )
try:
 _st_.inline(_sage_const_9 , latex(b))
except:
 _st_.goboom(_sage_const_61 )
try:
 _st_.inline(_sage_const_10 , latex(b))
except:
 _st_.goboom(_sage_const_61 )
try:
 _st_.inline(_sage_const_11 , latex(b))
except:
 _st_.goboom(_sage_const_61 )
try:
 _st_.inline(_sage_const_12 , latex(G[_sage_const_1 ,_sage_const_3 ,_sage_const_2 ].coproduct()))
except:
 _st_.goboom(_sage_const_61 )
_st_.blockbegin()
try:
         M = WQSym(QQ).M()
         a = M[_sage_const_1 ,_sage_const_1 ,_sage_const_2 ]
         b = M[_sage_const_1 ,_sage_const_1 ]
     
except:
 _st_.goboom(_sage_const_40 )
_st_.blockend()
try:
 _st_.inline(_sage_const_13 , latex(a))
except:
 _st_.goboom(_sage_const_42 )
try:
 _st_.inline(_sage_const_14 , latex(b))
except:
 _st_.goboom(_sage_const_42 )
try:
 _st_.inline(_sage_const_15 , latex(a*b))
except:
 _st_.goboom(_sage_const_42 )
_st_.blockbegin()
try:
         c = M[_sage_const_3 ,_sage_const_3 ,_sage_const_2 ,_sage_const_1 ,_sage_const_2 ,_sage_const_2 ]
     
except:
 _st_.goboom(_sage_const_62 )
_st_.blockend()
try:
 _st_.inline(_sage_const_16 , latex(c))
except:
 _st_.goboom(_sage_const_64 )
try:
 _st_.inline(_sage_const_17 , latex(c.coproduct()))
except:
 _st_.goboom(_sage_const_64 )
_st_.blockbegin()
try:
         M = WQSym(QQ).M()
         a = M[_sage_const_1 ,_sage_const_3 ,_sage_const_1 ,_sage_const_2 ]
         b = M[_sage_const_1 ]
         Qm = PBTm(QQ).Qm()
     
except:
 _st_.goboom(_sage_const_9 )
_st_.blockend()
try:
 _st_.inline(_sage_const_18 , latex(a))
except:
 _st_.goboom(_sage_const_15 )
try:
 _st_.inline(_sage_const_19 , latex(b))
except:
 _st_.goboom(_sage_const_15 )
try:
 _st_.inline(_sage_const_20 , latex(a*b))
except:
 _st_.goboom(_sage_const_15 )
try:
 _st_.inline(_sage_const_21 , latex(Qm(a)))
except:
 _st_.goboom(_sage_const_16 )
try:
 _st_.inline(_sage_const_22 , latex(Qm(b)))
except:
 _st_.goboom(_sage_const_16 )
try:
 _st_.inline(_sage_const_23 , latex(Qm(a*b)))
except:
 _st_.goboom(_sage_const_17 )
_st_.blockbegin()
try:
         Qm = PBTm(QQ).Qm()
         c = Qm[_sage_const_3 ,_sage_const_1 ,_sage_const_1 ,_sage_const_2 ]
         d = M[_sage_const_3 ,_sage_const_1 ,_sage_const_1 ,_sage_const_2 ]
     
except:
 _st_.goboom(_sage_const_9 )
_st_.blockend()
try:
 _st_.inline(_sage_const_24 , latex(d))
except:
 _st_.goboom(_sage_const_11 )
try:
 _st_.inline(_sage_const_25 , latex(d.coproduct()))
except:
 _st_.goboom(_sage_const_11 )
try:
 _st_.inline(_sage_const_26 , latex(c))
except:
 _st_.goboom(_sage_const_12 )
try:
 _st_.inline(_sage_const_27 , latex(c.coproduct()))
except:
 _st_.goboom(_sage_const_12 )
_st_.blockbegin()
try:
         Pm = PBTm(QQ).Pm()
         a = Pm[_sage_const_2 ,_sage_const_1 ,_sage_const_1 ,_sage_const_1 ]
         b = Pm[_sage_const_1 ,_sage_const_1 ,_sage_const_2 ,_sage_const_2 ,_sage_const_2 ,_sage_const_2 ]
     
except:
 _st_.goboom(_sage_const_14 )
_st_.blockend()
try:
 _st_.inline(_sage_const_28 , latex(a))
except:
 _st_.goboom(_sage_const_16 )
try:
 _st_.inline(_sage_const_29 , latex(b))
except:
 _st_.goboom(_sage_const_16 )
try:
 _st_.inline(_sage_const_30 , latex(a*b))
except:
 _st_.goboom(_sage_const_16 )
_st_.blockbegin()
try:
         c = Pm[_sage_const_1 ,_sage_const_2 ,_sage_const_2 ]
     
except:
 _st_.goboom(_sage_const_32 )
_st_.blockend()
try:
 _st_.inline(_sage_const_31 , latex(c))
except:
 _st_.goboom(_sage_const_34 )
try:
 _st_.inline(_sage_const_32 , latex(c))
except:
 _st_.goboom(_sage_const_34 )
try:
 _st_.inline(_sage_const_33 , latex(Pm[_sage_const_1 ]))
except:
 _st_.goboom(_sage_const_34 )
try:
 _st_.inline(_sage_const_34 , latex(Pm[_sage_const_1 ,_sage_const_1 ] + Pm[_sage_const_1 ,_sage_const_2 ]))
except:
 _st_.goboom(_sage_const_35 )
try:
 _st_.inline(_sage_const_35 , latex(Pm[_sage_const_2 ,_sage_const_1 ] + Pm[_sage_const_1 ,_sage_const_2 ]))
except:
 _st_.goboom(_sage_const_36 )
try:
 _st_.inline(_sage_const_36 , latex(Pm[_sage_const_1 ]))
except:
 _st_.goboom(_sage_const_36 )
try:
 _st_.inline(_sage_const_37 , latex(c))
except:
 _st_.goboom(_sage_const_37 )
_st_.blockbegin()
try:
         from sage.combinat.JBP_hopf_algebra.pbtm import taiga_class
         from sage.combinat.JBP_hopf_algebra.binary_unary_trees import MBST
         b = MBST([_sage_const_1 ,_sage_const_2 ,_sage_const_3 ,_sage_const_3 ,_sage_const_2 ])
         t = MBST([_sage_const_6 ,_sage_const_6 ,_sage_const_4 ,_sage_const_4 ,_sage_const_4 ,_sage_const_4 ,_sage_const_5 ,_sage_const_1 ,_sage_const_1 ,_sage_const_1 ,_sage_const_1 ,_sage_const_1 ,_sage_const_1 ,_sage_const_1 ,_sage_const_2 ,_sage_const_2 ,_sage_const_3 ,_sage_const_3 ])
     
except:
 _st_.goboom(_sage_const_29 )
_st_.blockend()
try:
 _st_.inline(_sage_const_38 , latex(b))
except:
 _st_.goboom(_sage_const_31 )
try:
 _st_.inline(_sage_const_39 , latex(b.f_eq()))
except:
 _st_.goboom(_sage_const_32 )
try:
 _st_.inline(_sage_const_40 , latex(Set(taiga_class(b))))
except:
 _st_.goboom(_sage_const_34 )
try:
 _st_.inline(_sage_const_41 , latex(t))
except:
 _st_.goboom(_sage_const_36 )
try:
 _st_.inline(_sage_const_42 , latex(t.size()))
except:
 _st_.goboom(_sage_const_41 )
try:
 _st_.inline(_sage_const_43 , latex(t.size()))
except:
 _st_.goboom(_sage_const_41 )
try:
 _st_.inline(_sage_const_44 , latex(MBST([_sage_const_3 ,_sage_const_1 ,_sage_const_1 ,_sage_const_1 ,_sage_const_1 ,_sage_const_2 ,_sage_const_1 ,_sage_const_2 ,_sage_const_3 ,_sage_const_1 ,_sage_const_4 ,_sage_const_4 ,_sage_const_3 ])))
except:
 _st_.goboom(_sage_const_67 )
_st_.endofdoc()


==> document.sagetex.sage <==
## -*- encoding: utf-8 -*-
## This file (document.sagetex.sage) was *autogenerated* from document.tex with sagetex.sty version 2012/01/16 v2.3.3-69dcb0eb93de.
import sagetex
_st_ = sagetex.SageTeXProcessor('document', version='2012/01/16 v2.3.3-69dcb0eb93de', version_check=True)
_st_.blockbegin()
try:
         G = FQSym(QQ).G()
         a = G[2,1,3]
         b = G[1]
     
except:
 _st_.goboom(61)
_st_.blockend()
try:
 _st_.inline(0, latex(a))
except:
 _st_.goboom(63)
try:
 _st_.inline(1, latex(b))
except:
 _st_.goboom(63)
try:
 _st_.inline(2, latex(a*b))
except:
 _st_.goboom(63)
try:
 _st_.inline(3, latex(a))
except:
 _st_.goboom(69)
try:
 _st_.inline(4, latex(b))
except:
 _st_.goboom(69)
try:
 _st_.inline(5, latex(a))
except:
 _st_.goboom(69)
try:
 _st_.inline(6, latex(b))
except:
 _st_.goboom(70)
try:
 _st_.inline(7, latex(b))
except:
 _st_.goboom(70)
try:
 _st_.inline(8, latex(b))
except:
 _st_.goboom(70)
try:
 _st_.inline(9, latex(b))
except:
 _st_.goboom(70)
try:
 _st_.inline(10, latex(b))
except:
 _st_.goboom(70)
try:
 _st_.inline(11, latex(b))
except:
 _st_.goboom(70)
try:
 _st_.inline(12, latex(G[1,3,2].coproduct()))
except:
 _st_.goboom(63)
_st_.blockbegin()
try:
         M = WQSym(QQ).M()
         a = M[1,1,2]
         b = M[1,1]
     
except:
 _st_.goboom(36)
_st_.blockend()
try:
 _st_.inline(13, latex(a))
except:
 _st_.goboom(38)
try:
 _st_.inline(14, latex(b))
except:
 _st_.goboom(38)
try:
 _st_.inline(15, latex(a*b))
except:
 _st_.goboom(38)
_st_.blockbegin()
try:
         c = M[3,3,2,1,2,2]
     
except:
 _st_.goboom(58)
_st_.blockend()
try:
 _st_.inline(16, latex(c))
except:
 _st_.goboom(60)
try:
 _st_.inline(17, latex(c.coproduct()))
except:
 _st_.goboom(60)
_st_.blockbegin()
try:
         M = WQSym(QQ).M()
         a = M[1,3,1,2]
         b = M[1]
         Qm = PBTm(QQ).Qm()
     
except:
 _st_.goboom(8)
_st_.blockend()
try:
 _st_.inline(18, latex(a))
except:
 _st_.goboom(14)
try:
 _st_.inline(19, latex(b))
except:
 _st_.goboom(14)
try:
 _st_.inline(20, latex(a*b))
except:
 _st_.goboom(14)
try:
 _st_.inline(21, latex(Qm(a)))
except:
 _st_.goboom(15)
try:
 _st_.inline(22, latex(Qm(b)))
except:
 _st_.goboom(15)
try:
 _st_.inline(23, latex(Qm(a*b)))
except:
 _st_.goboom(16)
_st_.blockbegin()
try:
         Qm = PBTm(QQ).Qm()
         c = Qm[3,1,1,2]
         d = M[3,1,1,2]
     
except:
 _st_.goboom(8)
_st_.blockend()
try:
 _st_.inline(24, latex(d))
except:
 _st_.goboom(10)
try:
 _st_.inline(25, latex(d.coproduct()))
except:
 _st_.goboom(10)
try:
 _st_.inline(26, latex(c))
except:
 _st_.goboom(11)
try:
 _st_.inline(27, latex(c.coproduct()))
except:
 _st_.goboom(11)
_st_.blockbegin()
try:
         Pm = PBTm(QQ).Pm()
         a = Pm[2,1,1,1]
         b = Pm[1,1,2,2,2,2]
     
except:
 _st_.goboom(14)
_st_.blockend()
try:
 _st_.inline(28, latex(a))
except:
 _st_.goboom(16)
try:
 _st_.inline(29, latex(b))
except:
 _st_.goboom(16)
try:
 _st_.inline(30, latex(a*b))
except:
 _st_.goboom(16)
_st_.blockbegin()
try:
         c = Pm[1,2,2]
     
except:
 _st_.goboom(28)
_st_.blockend()
try:
 _st_.inline(31, latex(c))
except:
 _st_.goboom(30)
try:
 _st_.inline(32, latex(c))
except:
 _st_.goboom(30)
try:
 _st_.inline(33, latex(Pm[1]))
except:
 _st_.goboom(30)
try:
 _st_.inline(34, latex(Pm[1,1] + Pm[1,2]))
except:
 _st_.goboom(31)
try:
 _st_.inline(35, latex(Pm[2,1] + Pm[1,2]))
except:
 _st_.goboom(32)
try:
 _st_.inline(36, latex(Pm[1]))
except:
 _st_.goboom(32)
try:
 _st_.inline(37, latex(c))
except:
 _st_.goboom(33)
_st_.blockbegin()
try:
         from sage.combinat.JBP_hopf_algebra.pbtm import taiga_class
         from sage.combinat.JBP_hopf_algebra.binary_unary_trees import MBST
         b = MBST([1,2,3,3,2])
         t = MBST([6,6,4,4,4,4,5,1,1,1,1,1,1,1,2,2,3,3])
     
except:
 _st_.goboom(28)
_st_.blockend()
try:
 _st_.inline(38, latex(b))
except:
 _st_.goboom(29)
try:
 _st_.inline(39, latex(b.f_eq()))
except:
 _st_.goboom(30)
try:
 _st_.inline(40, latex(Set(taiga_class(b))))
except:
 _st_.goboom(32)
try:
 _st_.inline(41, latex(t))
except:
 _st_.goboom(34)
try:
 _st_.inline(42, latex(t.size()))
except:
 _st_.goboom(37)
try:
 _st_.inline(43, latex(t.size()))
except:
 _st_.goboom(37)
try:
 _st_.inline(44, latex(MBST([3,1,1,1,1,2,1,2,3,1,4,4,3])))
except:
 _st_.goboom(62)
_st_.endofdoc()

